What LLM Trading Agents Actually Do in Production: A Six-Month, Population-Scale Record from Two Fleets

We present a continuous, population-scale measurement record of autonomous language-model trading agents operating in production across two systems with one design lineage: DX Terminal Pro (3,505 user-funded vaults trading real ETH in Base memecoin markets for 21 days, February to March 2026) and the DXAP live alpha fleet (500 to 599 user-created agents all-history, 91 to 117 concurrently active, trading Hyperliquid perpetuals, June to August 2026). The record spans roughly six months, 7.5M single-model invocations with about 300K onchain actions, and a further 231,638 multi-tool turns producing 14,596 fills. Four findings carry the paper. First, the operating layer determines behavior more than anything written in strategy text: a risk slider explains leverage (+0.425 per level), agent fixed effects absorb 60% of variance, and a leaderboard render boundary causally routes selection (regression discontinuity 1.75x at the top-3 cut). Second, sizing is volatility-blind: median leverage is 5.0x in every volatility sextile, and one posture-slider cell (11% of the book) holds 62% of liquidations. Third, agents capture almost none of the upside they reach: 43.2% of positions saw at least +300 bps of favorable excursion within 24h, yet 49.3% of those closed with a negative trade return; a mechanical bracket recovers +39.0 bps per position. Fourth, neither fleet shows a directional edge. The DXAP fleet is not profitable and trails a matched Hyperliquid retail benchmark (41% vs. 50% roundtrip win rate). A paired-replay league of frontier models on 416 captured production scenarios finds decision quality statistically indistinguishable at this horizon, while choice stability differs sharply across model families. Every headline survives day-clustered inference, permutation nulls, and a common-fee restatement; the paper closes with a 17-rule methodology canon bought with our own retractions.

==> anc/README.txt <==
Ancillary data for "What LLM Trading Agents Actually Do in Production: A Six-Month, Population-Scale Record from Two Fleets" (DXRG, 2026).
Aggregate extracts behind the figures; no per-user or per-position rows.

dxap_daily_turns.csv    Fig. 1: DXAP daily active agents and finalized turns, Jun 8 - Aug 15, 2026
figf_benchmark.json     Fig. 2 / Table 2: fleet vs Hyperliquid retail benchmark, trailing window ending Aug 15
figc_rank_counts.csv    Fig. 3: entry counts by gainers-leaderboard rank at entry
fige_liq_counts.csv     Fig. 5: liquidations by strategy posture x tradeFrequency slider
fige_cell_n.csv         Fig. 5: closed-position counts for the same cells
league.csv              Fig. 8 left: June 2026 model decision league, replay regret and intervals
league_forced.csv       Fig. 8 right: forced-action arm, flip rate and selection rank percentile

Versioned public datasets: https://dxrg.ai/research
Artifacts and citation: https://github.com/ProjectDXAI/continuous-record-llm-trading-agents


==> anc/dxap_daily_turns.csv <==
day,turns,agents
2026-06-08,49,21
2026-06-09,2626,50
2026-06-10,3218,72
2026-06-11,2200,79
2026-06-12,2690,45
2026-06-13,2749,49
2026-06-14,2476,47
2026-06-15,1690,24
2026-06-16,1597,24
2026-06-17,1511,28
2026-06-18,1472,38
2026-06-19,2010,40
2026-06-20,2137,46
2026-06-21,2598,101
2026-06-22,4634,106
2026-06-23,4447,124
2026-06-24,3072,70
2026-06-25,3018,69
2026-06-26,2731,50
2026-06-27,2909,75
2026-06-28,3920,72
2026-06-29,4030,81
2026-06-30,3955,71
2026-07-01,3983,76
2026-07-02,4260,72
2026-07-03,3293,71
2026-07-04,3687,106
2026-07-05,4503,141
2026-07-06,4127,128
2026-07-07,3696,161
2026-07-08,3844,121
2026-07-09,2862,74
2026-07-10,4931,164
2026-07-11,5503,179
2026-07-12,5632,129
2026-07-13,4622,167
2026-07-14,4408,104
2026-07-15,4373,103
2026-07-16,4383,103
2026-07-17,4407,139
2026-07-18,4110,115
2026-07-19,4505,115
2026-07-20,4650,115
2026-07-21,4644,119
2026-07-22,3662,121
2026-07-23,3676,94
2026-07-24,4147,121
2026-07-25,4555,127
2026-07-26,3606,95
2026-07-27,3730,95
2026-07-28,3720,96
2026-07-29,3790,97
2026-07-30,3784,98
2026-07-31,3792,100
2026-08-01,3803,100
2026-08-02,3804,100
2026-08-03,3830,100
2026-08-04,3337,103
2026-08-05,2464,69
2026-08-06,2462,67
2026-08-07,2476,67
2026-08-08,2478,67
2026-08-09,2427,67
2026-08-10,2412,66
2026-08-11,2425,66
2026-08-12,2419,66
2026-08-13,2425,66
2026-08-14,2431,66
2026-08-15,1821,66


==> anc/figc_rank_counts.csv <==
g_rank,count
1,447
2,338
3,290
4,160
5,176
6,147
7,124
8,88
9,96
10,85
11,76
12,79
13,74
14,83
15,76


==> anc/fige_cell_n.csv <==
posture,1,2,3,4,5
breadth/regime,0,0,0,15,0
carry/funding,0,2,262,91,1
core/patient,4,0,3,249,64
mean-reversion,4,154,1691,314,431
microstructure,0,0,8,19,0
momentum,0,50,55,301,665
pairs/relative,0,71,35,5,252
session/time,0,0,3,176,0
silent,0,0,2,0,0
squeeze/positioning,0,1,102,228,10
thin,0,3,0,0,1
vague/other,2,22,587,105,412


==> anc/fige_liq_counts.csv <==
posture,1,2,3,4,5
breadth/regime,0.0,0.0,0.0,1.0,0.0
carry/funding,0.0,0.0,6.0,2.0,1.0
core/patient,0.0,0.0,0.0,32.0,0.0
mean-reversion,0.0,2.0,7.0,3.0,4.0
microstructure,0.0,0.0,0.0,0.0,0.0
momentum,0.0,0.0,0.0,0.0,128.0
pairs/relative,0.0,0.0,1.0,0.0,0.0
session/time,0.0,0.0,0.0,7.0,0.0
silent,0.0,0.0,1.0,0.0,0.0
squeeze/positioning,0.0,0.0,1.0,1.0,2.0
thin,0.0,0.0,0.0,0.0,0.0
vague/other,0.0,0.0,3.0,0.0,3.0


==> anc/figf_benchmark.json <==
{
 "asof": "2026-08-15 14:00:09",
 "days": 4,
 "size_band": [
  1000,
  100000
 ],
 "hl_sample": 1961,
 "acct_roi": {
  "day": {
   "hl_med": -0.04,
   "hl_pos": 47,
   "our_med": 0.0,
   "our_pos": 11,
   "hl_n": 2699,
   "our_n": 106
  },
  "week": {
   "hl_med": 0.33,
   "hl_pos": 53,
   "our_med": 0.0,
   "our_pos": 15,
   "hl_n": 4828,
   "our_n": 117
  }
 },
 "exec": {
  "hl_winrate": [
   53,
   55,
   54,
   54,
   55
  ],
  "our_winrate": [
   44,
   46,
   42,
   31,
   42
  ],
  "hl_long_ct": [
   64,
   59,
   57,
   59,
   64
  ],
  "our_long_ct": [
   79,
   81,
   81,
   70,
   78
  ]
 },
 "roundtrips": {
  "hl": {
   "n": 16009,
   "hold_med_h": 2.18,
   "win": 50,
   "ret_med": 0.002
  },
  "ours": {
   "n": 353,
   "hold_med_h": 2.05,
   "win": 41,
   "ret_med": -0.094
  },
  "our_ret_by_holdbucket": {
   "<1h": -0.15,
   "1-4h": -0.09,
   "4-12h": 0.04,
   "12-24h": 0.0,
   "24h+": 0.23
  }
 },
 "leverage": {
  "hl_eff_med": 0.022,
  "hl_eff_mean": 0.26,
  "our_eff_med": 0.096,
  "our_eff_mean": 1.14,
  "our_set_med": 5.0
 },
 "assets": {
  "hl_top": [
   [
    "BTC",
    32
   ],
   [
    "ETH",
    9
   ],
   [
    "xyz:SPCX",
    5
   ],
   [
    "xyz:SKHX",
    5
   ],
   [
    "xyz:SNDK",
    5
   ],
   [
    "SOL",
    4
   ]
  ],
  "our_top": [
   [
    "XYZ:SNDK",
    11
   ],
   [
    "XYZ:NBIS",
    9
   ],
   [
    "XYZ:SKHY",
    7
   ],
   [
    "XYZ:SPCX",
    7
   ],
   [
    "CRV",
    4
   ],
   [
    "XYZ:DELL",
    4
   ]
  ]
 },
 "market": {
  "assets": [
   "BTC",
   "ETH",
   "SOL"
  ],
  "our_daily_acct_roi": [
   -0.35,
   0.35,
   0.19,
   -0.6,
   0.0
  ]
 }
}

==> anc/league.csv <==
model,cells,regret4_bps,ci_lo,ci_hi,regret4_raw,regret1_bps,p_best,holm_p_vs_leader,skill,act_rate,passivity_reg,action_reg,dir_hit,own_ret_bps,valid_pct,spend_usd
qwen3.7-max,416,263.27,219.79,327.27,263.97,136.65,0.284,,0.004,0.08,242.4,20.87,0.44,1.08,1.0,24.32
qwen3.7-plus,416,263.62,218.67,328.34,264.33,137.73,0.135,0.4572,0.003,0.05,252.6,11.02,0.45,0.72,1.0,8.25
BASE production-agent,416,263.69,218.89,327.75,264.39,137.89,0.185,,0.002,0.03,258.29,5.4,0.58,0.66,1.0,0.0
BASE random,416,263.8,219.73,328.33,265.7,139.65,0.274,,0.002,0.49,144.24,119.57,0.5,-0.65,1.0,0.0
BASE always-flat,416,264.35,220.62,327.6,265.05,137.54,0.018,,0.0,0.0,264.35,0.0,,0.0,1.0,0.0
claude-fable-5,416,264.37,220.2,327.92,265.07,137.96,0.052,0.5732,-0.0,0.04,253.44,10.93,0.44,-0.02,1.0,203.61
BASE momentum-heuristic,416,296.69,222.04,398.98,297.69,147.42,0.051,,-0.122,0.94,14.94,281.75,0.39,-32.64,1.0,0.0


==> anc/league_forced.csv <==
model,cells,cond_regret_bps,ci_lo,ci_hi,rank_pct,p_best,holm_p_vs_leader,dir_hit,complied,flip_rate,spend_usd
claude-fable-5,280,269.32,205.87,334.21,0.508,0.568,,0.47,0.996,0.35,129.13
qwen3.7-plus,280,276.15,212.16,348.02,0.504,0.19,0.2716,0.48,0.871,0.95,6.16
BASE random-forced,280,276.84,223.07,337.54,0.494,0.21,,0.46,1.0,,0.0
qwen3.7-max,280,280.83,209.78,355.0,0.486,0.032,0.107,0.45,0.946,0.9,16.97

